BottleFit: Learning Compressed Representations in Deep Neural Networks for Effective and Efficient Split Computing

Although mission-critical applications require the use of deep neural networks (DNNs), their continuous execution at mobile devices results in a significant increase in energy consumption. While edge offloading can decrease energy consumption, erratic patterns in channel quality, network and edge server load can lead to severe disruption of the system's key operations. An alternative approach, called split computing, generates compressed representations within the model (called "bottlenecks"), to reduce bandwidth usage and energy consumption. Prior work has proposed approaches that introduce additional layers, to the detriment of energy consumption and latency. For this reason, we propose a new framework called BottleFit, which, in addition to targeted DNN architecture modifications, includes a novel training strategy to achieve high accuracy even with strong compression rates. We apply BottleFit on cutting-edge DNN models in image classification, and show that BottleFit achieves 77.1% data compression with up to 0.6% accuracy loss on ImageNet dataset, while state of the art such as SPINN loses up to 6% in accuracy. We experimentally measure the power consumption and latency of an image classification application running on an NVIDIA Jetson Nano board (GPU-based) and a Raspberry PI board (GPU-less). We show that BottleFit decreases power consumption and latency respectively by up to 49% and 89% with respect to (w.r.t.) local computing and by 37% and 55% w.r.t. edge offloading. We also compare BottleFit with state-of-the-art autoencoders-based approaches, and show that (i) BottleFit reduces power consumption and execution time respectively by up to 54% and 44% on the Jetson and 40% and 62% on Raspberry PI; (ii) the size of the head model executed on the mobile device is 83 times smaller. We publish the code repository for reproducibility of the results in this study.

==> fig/graph/nn-graph.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import graphviz\n",
    "from graphviz import Digraph"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def build_graph(layers, layer_colors, layer_fills, ext='svg'):\n",
    "    penwidth = 15\n",
    "    font = 'Hilda 10'\n",
    "    dot = Digraph('G', format=ext)\n",
    "    dot.attr(rankdir='LR', splines='line', nodesep='0.08', ranksep='1', fontname=font)\n",
    "    dot.edge_attr.update(color='black', arrowsize='0.5')\n",
    "    dot.node_attr.update(fixedsize='true', label='', style='filled', color='none', fillcolor='gray', shape='circle')\n",
    "    # Clusters\n",
    "    for i in range(0, len(layers)):\n",
    "        with dot.subgraph(name='layer_{}'.format(i + 1)) as c:\n",
    "            c.attr(color=layer_colors[i])\n",
    "            c.node_attr.update(style='filled', color='white', penwidth=str(penwidth), fillcolor=layer_fills[i], shape='circle')\n",
    "            for j in range(layers[i]):\n",
    "                c.node('l{}{}'.format(i + 1, j))\n",
    "\n",
    "    # Nodes\n",
    "    for i in range(1, len(layers)):\n",
    "        for j in range(layers[i - 1]):\n",
    "            for k in range(layers[i]):\n",
    "                dot.edge('l{}{}'.format(i, j), 'l{}{}'.format(i + 1, k))\n",
    "    return dot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def render(layers, layer_colors, layer_fills, output_file_name):\n",
    "    dot = build_graph(layers, layer_colors, layer_fills)\n",
    "    dot.render(directory='./nn_graph/', filename=output_file_name, view=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "layers = [6, 9, 9, 9, 9, 8, 8, 8, 7, 7, 6, 3]\n",
    "layer_colors = ['none'] + ['none'] * (len(layers) - 2) + ['none']\n",
    "layer_fills = ['cyan'] * len(layers)\n",
    "file_name = 'original_dnn'\n",
    "render(layers, layer_colors, layer_fills, file_name)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "layers = [6, 9, 5, 2, 5, 8, 8, 8, 7, 7, 6, 3]\n",
    "layer_colors = ['none'] + ['none'] * (len(layers) - 2) + ['none']\n",
    "layer_fills = ['lightgray'] * 6 + ['cyan'] * (len(layers) - 6)\n",
    "file_name = 'bottleneck_injected_dnn'\n",
    "render(layers, layer_colors, layer_fills, file_name)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "layers = [6, 9, 5, 2, 5, 8, 8, 8, 7, 7, 6, 3]\n",
    "layer_colors = ['none'] + ['none'] * (len(layers) - 2) + ['none']\n",
    "layer_fills = ['red'] * 6 + ['cyan'] * (len(layers) - 6)\n",
    "file_name = 'bottleneck_injected_dnn_pretrained'\n",
    "render(layers, layer_colors, layer_fills, file_name)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

